The distribution of the coronal temperature in Seyfert 1 galaxies

The Active Galactic Nuclei (AGN) produce copious amounts of X-rays through the corona that is the hot gas that lies close to the accretion disk. The temperature of the corona can be accurately determined by the cut-off signature in the X-ray spectrum. Owing to the large temperatures of the corona, observations well above 10 keV are necessary. Here, we explore the NuSTAR observations of 118 Gehrels/Swift selected Seyfert 1 AGN. We model the spectrum using a single power-law with an exponential cut-off modified by neutral and ionised absorption as well as a reflection component. We find secure spectral cut-off estimates in 62 sources while for the remaining ones we derive only lower limits. The mean value is 103 keV with a skewed distribution towards large energies with large dispersion. When we consider the lower limits using survival analysis techniques, the mean cut-off energy becomes significantly larger, about 200 keV. Because of various limitations (e.g. limited spectral passband, photon statistics, model degeneracies) we perform extensive simulations to explore the underlying spectral cut-off distribution. We find that an intrinsic spectral cut-off distribution which has a Maxwell-Boltzmann shape with a mean value in the range of 160 - 200 keV can reproduce sufficiently well the observations. Finally, our spectral analysis places very stringent constraints on both the photon index (Gamma=1.77+/-0.01) as well as on the reflection component (R=0.69+/-0.04) of the Seyfert 1 population. From the values of the spectral cut-off and the photon-index we deduce that the mean optical depth of the AGN corona is approximately tau=1.82+/-0.14 and its mean temperature approximately kT=65+/-10 keV.

==> plot_counts_sim.py <==
import numpy as np
from scipy import stats
import matplotlib.pyplot as plt
import math


plt.rcParams['axes.facecolor'] = 'w'
plt.rcParams['figure.facecolor'] = 'w'

plt.rcParams.update({'font.size': 12})
plt.rcParams["font.family"] = " DejaVu Sans"
plt.rcParams['axes.linewidth'] = 1

datafile="sim_pexmon_fit_ec190.dat"

data = np.genfromtxt(datafile, delimiter=" ")

ID=data[0:,0].astype(int)

G=data[0:,1].astype(float)
G0=data[0:,2].astype(float)

EC=data[0:,3].astype(float)
ECLOW=data[0:,4].astype(float)
ECUP=data[0:,5].astype(float)
EC0=data[0:,6].astype(float)

R=data[0:,7].astype(float)
R0=data[0:,8].astype(float)

COUNTS=data[0:,9].astype(float)
TIME=data[0:,10].astype(float)

CHI=data[0:,11].astype(float)
DOF=data[0:,12].astype(int)


#C_BRIGHT=COUNTS[np.where( np.logical_and( INDEX >-10, COUNTS > 0) )[0]]
#C_FAINT=COUNTS[np.where( np.logical_and( INDEX >-10 , COUNTS < 0) )[0]]


DELTA_C=5000
C_MIN, C_MAX=0, 100000

C_BINS=int((C_MAX-C_MIN)/DELTA_C)

COUNTS_H, bins=np.histogram(COUNTS,bins=C_BINS, range=(C_MIN,C_MAX))
C_STEPS=np.arange(C_MIN+DELTA_C/2,C_MAX+DELTA_C/2,DELTA_C)


#plt.bar(C_STEPS, COUNTS_H/len(COUNTS), width=DELTA_C, label='Faint sample',fill=False, edgecolor='RED', alpha=1)
plt.scatter(COUNTS, TIME)
#plt.xlim([C_MIN,C_MAX])
plt.legend(loc='upper right')
plt.xlabel('Counts')
plt.ylabel('Number of sources')
plt.savefig('count_dist.pdf')
plt.show()




